Operational Evidence Gaps for LLMs in Fraud Detection and Trust-and-Safety Workflows

LLMs are now proposed for fraud detection, scam investigation, content moderation, and other trust-and-safety workflows. Much of the public literature still evaluates them as models, with less attention to their behavior as components in operational pipelines. This creates a practical evidence question: what would justify placing an LLM inside a live workflow with latency, cost, escalation, human-review, and adversarial-risk constraints? We address this question through a fraud-first survey of deployment evidence. We code 49 operationally relevant sources on LLM use in fraud detection, investigation support, content moderation, and cross-cutting robustness (18 fraud, 14 moderation, 17 cross-cutting), supplemented by 15 contextual references that establish the survey boundaries. These sources include systems, benchmarks, frameworks, and deployment-relevant surveys, not 49 production deployments. The main finding is an evidence imbalance. Fraud supplies the largest task-specific portion of the coded corpus. The moderation papers, however, include more explicit public evidence on latency, cost, governance, and fairness. Among the 18 fraud and investigation sources, none report clean per-decision latency, per-decision dollar cost, or calibration evidence; most report offline task performance, retrieval gains, or case-study accuracy instead. The survey contributes a role-and-evidence organizing frame, FORTE, for locating LLMs as classifiers, retrieval interfaces, explanation generators, reviewer assistants, agents, feature extractors, or escalation components. It also contributes a minimum deployment-evidence checklist covering latency budget, cost per decision, decision threshold, explanation integrity, and adversarial pressure. The resulting agenda identifies studies needed to support deployment claims for LLM-based fraud and trust-and-safety work.

==> anc/evidence-matrix-2026-05.md <==
# Paper 03 Evidence Matrix (May 2026)

## Purpose

This matrix makes the Paper 03 corpus accounting auditable. It records the 49 operationally relevant sources in the May 2026 coded corpus, separated from contextual surveys, neighboring surveys, and industry incident reports. The full bibliography contains 69 cited items: the 64 coded May 2026 sources represented here plus five post-window July 2026 spot-check sources discussed separately in the manuscript. "Operationally relevant" includes primary systems/studies, benchmarks, methods, and deployment-relevant surveys/frameworks; it should not be read as 49 production deployments.

Role / use entries are free-text specializations of the manuscript's seven-role vocabulary: classifier, retrieval interface, explanation generator, reviewer assistant, agent, feature extractor, escalation component.

Evidence tags:
- `offline`: offline predictive or task metric
- `latency`: clean per-decision latency, streaming latency, or latency-budget evidence
- `runtime`: batch runtime, deployment resource, or offline/online processing-window evidence that is not clean per-decision latency
- `cost`: dollar, compute, token, model-size, or deployment-economics discussion
- `human`: human evaluation, reviewer evaluation, RCT, or user-facing outcome
- `robust`: adversarial, poisoning, prompt-injection, fairness, drift, or integrity evaluation
- `survey`: survey, framework, or benchmark rather than a primary deployed-system study

## Bucket A — Fraud, Scam, Phishing, Investigation (18)

| Key | Role / use | Pattern | Evidence tags | Notes |
|---|---|---|---|---|
| `FinFRERAG` | RAG decision support | retrieval-grounded analyst support | offline | Structured-financial-data fraud case study; deployment economics not central. |
| `RLLLMFraud` | LLM classifier / explanation | bounded automation | offline | Interpretable credit-card fraud detection; latency/cost not central. |
| `RAGPhoneFraud` | RAG phone-fraud detector | retrieval-grounded analyst support | offline | Real-time framing, but evidence mainly task performance. |
| `LLMAuthFraud` | authentication and fraud support | retrieval-grounded analyst support | offline | Bridges fraud and account-security workflows. |
| `DGP` | graph-enhanced prompting | offline enrichment | offline | Preserves target-node and neighborhood information. |
| `CanLLMsFraudsters` | LLM-enhanced graph fraud | offline enrichment | offline | Type/relation-level graph enrichment. |
| `CoInvestigatorAI` | AML narrative agent | multi-step investigation support | offline | Agentic compliance narrative generation; workflow evidence limited. |
| `CASE` | scam-intelligence agent | multi-step investigation support | offline | Scam campaign/intelligence support; adversarial risks remain under-tested. |
| `EXPLICATE` | phishing explanation generator | reviewer / explanation support | offline | Attribution plus LLM-generated phishing explanation. |
| `FLAG` | LLM-enhanced GNN | offline enrichment | offline, runtime | Alipay-scale graph setting; LLM enriches graph pipeline; reports batch deployment/runtime setup rather than per-decision latency. |
| `FRAUDLLM` | zero-shot fraud detector | bounded automation | offline | Text-graph alignment for scarce-label setting. |
| `LLMSelfEvolvingRL` | RL + LLM payment-risk model | bounded automation | offline | E-commerce payment fraud MDP framing. |
| `FAAFramework` | credit-card fraud investigation agent | multi-step investigation support | cost, human | 500-case evidence-impact/logical-consistency evaluation; reports token usage but lacks latency, dollar-cost, calibration, and adversarial evidence. |
| `TelecomMRML` | telecom fraud prompt strategy | bounded automation | offline, human | Multi-role prompting with reviewer comparison. |
| `TelecomNeuron` | telecom fraud neuron selection | bounded automation | offline | Adaptation-style diversity beyond prompting/fine-tuning. |
| `DomainKnowledgeFraud` | fraud + concept drift | hybrid escalation | offline, robust | OCDD flags semantic drift and routes flagged conversations to a second LLM; main corpus source directly engaging drift. |
| `AMLGraphICL` | LLM reasoning over AML graphs | investigation support | offline | Few-shot ICL over serialized financial subgraphs. |
| `CauPhishExp` | phishing warning explanations | reviewer / user support | human | N=750 controlled experiment on explanation effectiveness and perception. |

## Bucket B — Moderation, Abuse, Account Security (14)

| Key | Role / use | Pattern | Evidence tags | Notes |
|---|---|---|---|---|
| `Aegis` | adaptive moderation ensemble | bounded automation | offline, robust | Online adaptive content safety moderation. |
| `FlexGuard` | strictness-adaptive risk scoring | bounded automation | offline, robust | Continuous risk scoring for moderation thresholds. |
| `LLMModSurvey` | moderation survey | survey | survey | Closest moderation-specific survey. |
| `ModAccuracyLegitimacy` | legitimacy framework | evaluation framework | survey, human | Shifts moderation evaluation beyond accuracy. |
| `SLMMod` | small models for moderation | bounded automation | offline, cost | Small specialized models outperform zero-shot LLMs. |
| `PolicyAsPrompt` | policy encoded as prompt | policy / reviewer support | offline | Natural-language policy control. |
| `IntegratingModLLM` | LLM-enhanced moderation integration | deployment integration | offline | Platform-integration framing. |
| `LivestreamDistill` | MLLM distilled for livestream moderation | bounded automation | offline, latency, cost, human | Production A/B evidence; 6-8% unwanted-view reduction. |
| `StreamMonitor` | streaming output monitoring | bounded automation | offline, latency | Early stopping after partial token observation. |
| `TornbergStereotypes` | demographic fairness audit | audit / robustness | robust | Dialect/racial-stereotype moderation audit. |
| `HaqDialect` | dialect-bias audit | audit / robustness | robust | Distinguishes implicit linguistic signals from explicit profiles. |
| `FairToT` | fairness-sensitive invocation | hybrid escalation | robust | Selectively invokes added toxicity assessment. |
| `AIWatchman` | longitudinal moderation monitoring | monitoring | robust | Tracks policy shifts across model families/issues. |
| `EscalationPredictor` | learn when to escalate | hybrid escalation | offline, cost | Confidence-signal meta-model for human-review escalation. |

## Bucket C — Cross-Cutting Robustness, Integrity, Abstention, Transfer (17)

| Key | Role / use | Pattern | Evidence tags | Notes |
|---|---|---|---|---|
| `SCRK` | selective conformal risk control | selective prediction | robust | Formal coverage/risk control. |
| `UnequalUncertainty` | uncertainty and fairness | selective prediction | robust | Shows fairness risks in uncertainty-driven intervention. |
| `PromptInjSurvey` | prompt-injection survey | robustness survey | survey, robust | Broad attack/defense coverage. |
| `AgentSecBench` | agent-security benchmark | adversarial benchmark | robust | Benchmarks attacks/defenses for LLM agents. |
| `PoisonedRAG` | RAG poisoning attack | retrieval integrity | robust | Corpus poisoning for retrieval-augmented systems. |
| `SHAPLLM` | SHAP-to-LLM explanation | explanation support | offline | Attribution-grounded natural-language explanation. |
| `LLMExplDiv` | explanation divergence | explanation integrity | robust | Tests divergence between SHAP and LLM self-explanations. |
| `HallucinationMitigation` | hallucination mitigation | integrity framework | survey, robust | High-stakes hallucination mitigation tutorial/framework. |
| `ConformalAbstention` | conformal abstention policy | selective prediction | robust | RL-optimized abstention thresholds. |
| `AgentSecInfoFusion` | agent-security survey | robustness survey | survey, robust | Survey of attacks, defenses, and applications. |
| `AgentSecACMCS` | agent security/privacy survey | robustness survey | survey, robust | Agent threat model and case studies. |
| `KathADL` | abuse-detection lifecycle | lifecycle survey | survey | Concurrent lifecycle view; complements role/deployment view. |
| `IPIComp` | indirect prompt-injection competition | adversarial benchmark | robust | Frontier-model IPI vulnerability evidence. |
| `CausalCoT` | causal faithfulness test | explanation integrity | robust | Causal interventions on intermediate structures. |
| `SemanticChameleon` | RAG poisoning defense | retrieval integrity | robust | Hybrid retrieval defense against poisoning. |
| `AgenticRedTeam` | agentic red-teaming framework | adversarial testing | robust | Operationalizes continuous red-team assessment. |
| `PolyGuard` | multi-domain guardrail benchmark | transfer / benchmark | robust | Includes finance/fraud and cybersecurity domains. |

## Contextual / Boundary Sources (15)

These are cited to set boundaries, compare neighboring survey claims, or provide deployment context. They are not counted as the 49 operationally relevant corpus items above.

| Key | Type | Use in paper |
|---|---|---|
| `SafeguardingLLMs` | safety-of-LLMs survey | Contrast with LLMs used for T&S operations. |
| `SafetyAtScale` | safety-of-LLMs survey | Contrast with model/agent safety surveys. |
| `LLMSecPriv` | safety/security-of-LLMs survey | Contrast with model-centric security. |
| `GuardiansOffenders` | safety-of-LLMs survey | Contrast with harmful-generation mitigation. |
| `SafetyReasoningModels` | safety-of-LLMs survey | Contrast with reasoning-model safety. |
| `DLFraudSurvey` | neighboring fraud survey | Fraud-ML method-family comparison. |
| `LLMFinancialFraudReview` | neighboring LLM financial-fraud review | Financial-fraud LLM comparison. |
| `OnlineFraudAISLR` | neighboring AI/NLP online-fraud SLR | Broad online-fraud AI/NLP comparison. |
| `LLMsXAISurvey` | neighboring XAI survey | Explainability context. |
| `TELUS2025` | industry report | Industry adoption context only. |
| `SlackExfil` | industry incident | Prompt-injection deployment context. |
| `ServiceNowVuln` | industry incident | Agent identity/context deployment risk. |
| `MSPromptPlaybook` | industry guidance | Enterprise prompt-abuse context. |
| `OWASPRoundup` | industry/security round-up | 2026 incident context. |
| `BloombergMexico` | industry reporting | LLM-as-attacker orchestration context. |

## Summary Counts

| Group | Count |
|---|---:|
| Bucket A: fraud/scam/phishing/investigation | 18 |
| Bucket B: moderation/abuse/account security | 14 |
| Bucket C: robustness/integrity/abstention/transfer | 17 |
| Operationally relevant corpus total | 49 |
| Contextual / boundary sources | 15 |
| Cited sources represented here | 64 |
| Full bibliography after July 2026 spot-check citations | 69 |

## Primary-vs-Secondary Count Notes

These counts are included to avoid treating every operationally relevant source as the same evidence type.

| Group | Count | Counted sources |
|---|---:|---|
| Buckets A/B primary empirical, system, audit, or integration studies | 30 | All 18 Bucket A sources plus `Aegis`, `FlexGuard`, `SLMMod`, `PolicyAsPrompt`, `IntegratingModLLM`, `LivestreamDistill`, `StreamMonitor`, `TornbergStereotypes`, `HaqDialect`, `FairToT`, `AIWatchman`, `EscalationPredictor` |
| Bucket B survey/framework sources | 2 | `LLMModSurvey`, `ModAccuracyLegitimacy` |
| Bucket C empirical, method, or benchmark papers | 11 | `SCRK`, `UnequalUncertainty`, `AgentSecBench`, `PoisonedRAG`, `SHAPLLM`, `LLMExplDiv`, `ConformalAbstention`, `IPIComp`, `CausalCoT`, `SemanticChameleon`, `PolyGuard` |
| Bucket C survey/framework sources | 6 | `PromptInjSurvey`, `HallucinationMitigation`, `AgentSecInfoFusion`, `AgentSecACMCS`, `KathADL`, `AgenticRedTeam` |

## Evidence-Layer Count Notes

These source keys are the basis for the numeric claims in Table 2 and Section 6 of the manuscript.

| Claim | Count | Counted keys |
|---|---:|---|
| Bucket A runtime/latency evidence | 1 page-verified batch-runtime/deployment source; 0 clean per-decision latency sources | `FLAG` PDF p.6 §4.1.3 reports Alipay deployment resources, monthly online prediction update support, and GNN predictions within a day; no Bucket A source reports clean per-decision latency. |
| Bucket A cost evidence | 1 token-usage source, 0 dollar-cost sources | `FAAFramework` reports input/output token usage; none report per-decision dollar cost |
| Bucket A calibration evidence | 0 | none tagged explicitly |
| Bucket A human/user evidence | 3 | `FAAFramework`, `TelecomMRML`, `CauPhishExp` |
| Bucket B latency or cost evidence | 4 | `SLMMod`, `LivestreamDistill`, `StreamMonitor`, `EscalationPredictor` |
| Bucket B human/user evidence | 1 primary + framework context | `LivestreamDistill`; `ModAccuracyLegitimacy` provides evaluation framing rather than a primary user study |
| Bucket C robustness/integrity evidence | 17 | all Bucket C sources, with surveys/frameworks counted as operationally relevant context rather than primary deployments |

## Deployment-Pattern Count Notes

These counts use the dominant `Pattern` label in Buckets A and B only. A paper can still inform more than one pattern in the prose, so these are audited dominant-role counts rather than mutually exclusive claims about every possible use.

| Pattern | Count | Counted keys |
|---|---:|---|
| Bounded automation | 10 | `RLLLMFraud`, `FRAUDLLM`, `LLMSelfEvolvingRL`, `TelecomMRML`, `TelecomNeuron`, `Aegis`, `FlexGuard`, `SLMMod`, `LivestreamDistill`, `StreamMonitor` |
| Retrieval-grounded analyst support | 3 | `FinFRERAG`, `RAGPhoneFraud`, `LLMAuthFraud` |
| Hybrid escalation | 3 | `DomainKnowledgeFraud`, `FairToT`, `EscalationPredictor` |
| Multi-step investigation support | 3 | `CoInvestigatorAI`, `CASE`, `FAAFramework` |

Adjacent labels used in the prose but not counted as one of the four dominant deployment patterns include `offline enrichment` (`DGP`, `CanLLMsFraudsters`, `FLAG`), reviewer/explanation support (`EXPLICATE`, `CauPhishExp`, `PolicyAsPrompt`), deployment integration (`IntegratingModLLM`), monitoring (`AIWatchman`), evaluation framework/survey items (`LLMModSurvey`, `ModAccuracyLegitimacy`), and cross-cutting Bucket C sources.


==> anc/gap-search-note-2026-05.md <==
# Paper 03 Gap-Search Note

Date of search pass: May 2026

Purpose: identify whether the corpus already contains directly targeted work on three candidate gaps:

- concept drift evaluation for LLM-based fraud or moderation systems
- procedural justice, appeals, and contestability for LLM-assisted trust-and-safety decisions
- head-to-head cross-domain transfer between fraud, phishing, scam, moderation, and abuse-detection settings

Scope: arXiv and Google Scholar, with snowballing from already included survey papers and benchmark papers. This was a targeted gap check, not a PRISMA-style systematic review.

Query families:

- `"large language model" fraud "concept drift"`
- `"LLM" fraud "concept drift"`
- `"large language model" moderation "concept drift"`
- `"LLM" "trust and safety" "concept drift"`
- `"large language model" moderation appeals`
- `"LLM" moderation appeals`
- `"large language model" "procedural justice" moderation`
- `"LLM" "contestability" "trust and safety"`
- `"large language model" fraud moderation transfer`
- `"LLM" cross-domain transfer fraud moderation`
- `"LLM" phishing moderation benchmark`
- `"trust and safety" "cross-domain" "large language model"`

Screening rule: retain papers only when the target gap was a primary object of study, not only mentioned in limitations or motivation. Papers on general demographic fairness, generic drift in non-LLM fraud models, generic guardrails, or broad online-fraud NLP surveys were treated as contextual unless they directly evaluated one of the three gap areas above.

Result used in the manuscript: within the searched window and corpus, directly targeted work was not found for appeals/contestability or head-to-head cross-domain transfer. Concept drift appears directly in the corpus through `DomainKnowledgeFraud`; other directly relevant examples found during the pass were mostly vendor or industry reports rather than peer-reviewed corpus papers.

Interpretation: these are bounded negative findings. They should be written as "not found in the searched corpus/window," not as claims that the topics are absent from all venues.


==> anc/numeric-claim-check-2026-05-17.md <==
# Numeric Claim Check, May 17 2026

Purpose: record the pre-arXiv numbers-only verification pass for precise claims in `drafts/arxiv-submission/operational-evidence-gaps.tex`.

## Page/text-verified against local PDFs

| Claim family | Local source | Result |
|---|---|---|
| SLM-Mod: 150K Reddit comments, 15 communities, 11.5% higher accuracy, 25.7% higher recall | `sources/paper-03/pdfs/slm-mod-2410.13155.pdf` | Verified in abstract/text extraction. |
| LivestreamDistill: 67% recall at 80% precision, 76% recall at 80% precision, 6-8% reduction in unwanted livestream views | `sources/paper-03/pdfs/livestream-distill-2512.03553.pdf` | Verified in abstract/text extraction. |
| StreamMonitor: macro-F1 0.95+ while seeing first 18% of tokens on average | `sources/paper-03/pdfs/stream-monitor-2506.09996.pdf` | Verified in abstract/text extraction. |
| IPIComp: 272,000 attempts, 13 frontier models, all models vulnerable, 0.5%-8.5% success rates, transferability | `sources/paper-03/pdfs/ipicomp-2603.15714.pdf` | Verified in abstract/text extraction. |
| FAA: 500 credit-card fraud investigations, seven steps on average, evidence quality dimensions, token usage | `sources/paper-03/pdfs/faa-framework-2506.11635.pdf` | Verified in abstract and body text extraction. |
| CauPhishExp: N=750 between-subjects study, manual vs LLM explanations, feature-based/counterfactual styles, click-through/trust outcomes | `sources/paper-03/pdfs/cauphish-2507.07916.pdf` | Verified in abstract/method text extraction. |
| Semantic Chameleon: hybrid BM25 + vector retrieval, 38% to 0% reduction for gradient-guided poisoning on Security Stack Exchange | `sources/paper-03/pdfs/semantic-chameleon-2603.18034.pdf` | Verified in abstract/body text extraction; manuscript uses conservative nonnumeric wording. |

## Source-page verified / softened in manuscript

| Claim family | Source | Result |
|---|---|---|
| FairToT mechanism | arXiv abstract for `2601.09250` | Manuscript wording changed to match source-page language: identifies cases where demographic-related variation is likely and invokes additional toxicity assessment. |
| FLAG Alipay graph scale and deployment evidence | Local `sources/paper-03/pdfs/flag-kdd-2025.pdf`, PDF p.6, §4.1.1 and §4.1.3 | Updated PDF is a valid 11-page ACM PDF. Page 6 reports the Huabei dataset scale as 13M nodes and 120M edges, and reports Alipay deployment using an A100-80GB LLM setup, 8 GPUs across preproduction/online environments, monthly online prediction updates, and GNN predictions within a day. Manuscript treats this as page-verified batch-runtime/deployment evidence, not clean per-decision latency. |

## Follow-up before venue submission

1. Repeat this check after adding or deleting citations.

